A dot-product bound from separate growth-minimizing bases

For every finite $P\subset\mathbb{R}^2$ we prove $|\{p\cdot q: p,q\in P\}|\gg |P|^{199/295}$, with an absolute constant and no logarithmic loss, where $199/295 = 2/3+7/885$. This improves the bound $2/3+7/1425$ of Kokkinos (arXiv:2502.12727), which in turn had improved the first superthreshold bound of Hanson, Roche-Newton, and Senger. The main new ingredient is the inequality $|F^{(2)}G^{(2)}/(F^{(2)}G)| \le |AB|(|AF|/|A|)^4(|BG|/|B|)^3$: each radial profile retains its own Petridis growth-minimizing subset, and the product of the two subsets serves as a common base for both growth operators; a prime-power construction shows this is sharp under its hypotheses. The second ingredient is a weighted-median replacement for the dyadic selection in the squeezing argument of Roche-Newton and Wong, upgrading their seven-factor expander to a logarithm-free form; an appendix gives the complete proof from the Solymosi-Zahl incidence theorem. We complement the lower bound with a third-moment structure theorem for near-extremal configurations and a construction showing that the pinned problem admits no linear lower bound: $\max_{p\in P}|p\cdot P| = O(|P|/\sqrt{\log |P|})$ is attainable. The algebraic core, the median lemma, the surface identities, and the pinned construction are formally verified in Lean 4 and included as ancillary files.

==> anc/AXIOMS.txt <==
Kernel axiom reports from `lake build` (Lean 4.33.0, mathlib v4.33.0).
Every theorem depends only on the standard axioms; no sorryAx anywhere.

DotProduct/MultibaseCertification.lean
  DotProductCertification.seven_factor          [propext, Classical.choice, Quot.sound]
  DotProductCertification.seven_factor_budget   [propext, Classical.choice, Quot.sound]
  DotProductCertification.quadric_eq_zero       [propext, Classical.choice, Quot.sound]
  DotProductCertification.coords_injective      [propext, Classical.choice, Quot.sound]

DotProduct/MedianSqueeze.lean
  MedianSqueeze.median_squeeze                  [propext, Classical.choice, Quot.sound]
  MedianSqueeze.median_squeeze_quarter          [propext, Classical.choice, Quot.sound]

DotProduct/PinnedCompression.lean
  PinnedCompression.card_AK                     [propext, Classical.choice, Quot.sound]
  PinnedCompression.mul_AK                      [propext, Classical.choice, Quot.sound]
  PinnedCompression.pins_card_le                [propext, Classical.choice, Quot.sound]
  PinnedCompression.le_pin_card                 [propext, Classical.choice, Quot.sound]
  PinnedCompression.choose_ratio_le             [propext, Quot.sound]
  PinnedCompression.dot_identity                [propext]


==> anc/MedianSqueeze.lean <==
import Mathlib.Tactic

/-!
# The weighted-median squeezing lemma (Lemma A.1 of the paper,
paper/dot_product_multibase_submission.tex)

Kernel check of the log-free median selection that replaces the dyadic
step of Roche-Newton--Wong. Given interleaved sequences
`y 0 < z 0 < y 1 < z 1 < ...` (indices `0,...,n-1`) with strictly
increasing widths `z j - y j`, and an index set `I` with
`j + 2 ≤ n / 2` for `j ∈ I`, there is `I' ⊆ I` with `2|I'| ≥ |I|` and

  `(n - n/2) · |I| · |{gaps on I'}| ≤ 2 · |2Y + 2Z - 2Y - Z|`,

where the seven-term word is the pointwise Finset sum/difference.
Since `n ≤ 2(n - n/2)`, this implies the paper's bound
`|2Y+2Z-2Y-Z| ≥ n|I||Γ(I')|/4`.

Stated over a linearly ordered field (the application is `ℝ`); only the
ordered additive structure is used mathematically.
-/

open Finset
open scoped Pointwise

namespace MedianSqueeze

variable {K : Type*} [Field K] [LinearOrder K] [IsStrictOrderedRing K]

theorem median_squeeze (n : ℕ) (y z : ℕ → K)
    (hyz : ∀ j, j < n → y j < z j)
    (hzy : ∀ j, j + 1 < n → z j < y (j + 1))
    (hxinc : ∀ j, j + 1 < n → z j - y j < z (j + 1) - y (j + 1))
    (I : Finset ℕ) (hIub : ∀ j ∈ I, j + 2 ≤ n / 2) :
    ∃ I' ⊆ I, I.card ≤ 2 * I'.card ∧
      (n - n / 2) * I.card *
          (I'.image fun j => (z (j + 1) - y (j + 1)) - (z j - y j)).card ≤
        2 * ((range n).image y + (range n).image y + (range n).image z +
              (range n).image z - (range n).image y - (range n).image y -
              (range n).image z).card := by
  classical
  set g : ℕ → K := fun j => (z (j + 1) - y (j + 1)) - (z j - y j) with hg
  set W : Finset K := (range n).image y + (range n).image y + (range n).image z +
      (range n).image z - (range n).image y - (range n).image y -
      (range n).image z with hW
  rcases I.eq_empty_or_nonempty with rfl | hIne
  · exact ⟨∅, by simp⟩
  -- widths are strictly monotone, and the intervals (y k, z k) are ordered
  have xmono : ∀ i' i : ℕ, i < i' → i' < n → z i - y i < z i' - y i' := by
    intro i'
    induction i' with
    | zero => exact fun i h _ => absurd h (Nat.not_lt_zero i)
    | succ m ih =>
      intro i hi hmn
      rcases Nat.lt_succ_iff_lt_or_eq.mp hi with h | rfl
      · exact (ih i h (by omega)).trans (hxinc m hmn)
      · exact hxinc i hmn
  have zchain : ∀ i' i : ℕ, i < i' → i' < n → z i < y i' := by
    intro i'
    induction i' with
    | zero => exact fun i h _ => absurd h (Nat.not_lt_zero i)
    | succ m ih =>
      intro i hi hmn
      rcases Nat.lt_succ_iff_lt_or_eq.mp hi with h | rfl
      · exact ((ih i h (by omega)).trans (hyz m (by omega))).trans (hzy m hmn)
      · exact hzy i hmn
  have gpos : ∀ j, j + 1 < n → 0 < g j := by
    intro j hj
    have := hxinc j hj
    simp only [hg]
    linarith
  have hupper : ∀ j : ℕ, ∀ v : K, v ≤ g j →
      (z j - y j) + v ≤ z (j + 1) - y (j + 1) := by
    intro j v hv
    have hgj : g j = (z (j + 1) - y (j + 1)) - (z j - y j) := by rw [hg]
    linarith
  -- gap value set and the median threshold
  set Γ : Finset K := I.image g with hΓ
  have hΓne : Γ.Nonempty := hIne.image g
  have hΓpos : ∀ v ∈ Γ, 0 < v := by
    intro v hv
    rw [hΓ] at hv
    obtain ⟨ℓ, hℓI, rfl⟩ := mem_image.mp hv
    have := hIub ℓ hℓI
    exact gpos ℓ (by omega)
  set T : Finset K :=
    Γ.filter (fun v => I.card ≤ 2 * (I.filter (fun j => g j ≤ v)).card) with hT
  have hTne : T.Nonempty := by
    refine ⟨Γ.max' hΓne, mem_filter.mpr ⟨Γ.max'_mem hΓne, ?_⟩⟩
    have hfull : I.filter (fun j => g j ≤ Γ.max' hΓne) = I :=
      filter_true_of_mem fun j hj => Γ.le_max' _ (mem_image_of_mem g hj)
    rw [hfull]
    omega
  set τ : K := T.min' hTne with hτ
  have hτT : τ ∈ T := T.min'_mem hTne
  have hτΓ : τ ∈ Γ := (mem_filter.mp hτT).1
  set I' : Finset ℕ := I.filter (fun j => g j ≤ τ) with hI'
  have hτcard : I.card ≤ 2 * I'.card := (mem_filter.mp hτT).2
  refine ⟨I', filter_subset _ _, hτcard, ?_⟩
  -- the retained gap set is the down-set of the threshold
  have himg : I'.image g = Γ.filter (fun v => v ≤ τ) := by
    ext w
    simp only [hI', hΓ, mem_image, mem_filter]
    constructor
    · rintro ⟨j, ⟨hjI, hjτ⟩, rfl⟩
      exact ⟨⟨j, hjI, rfl⟩, hjτ⟩
    · rintro ⟨⟨j, hjI, rfl⟩, hwτ⟩
      exact ⟨j, ⟨hjI, hwτ⟩, rfl⟩
  set q : ℕ := (Γ.filter (fun v => v ≤ τ)).card with hq
  -- at least half the indices lie at or above the threshold
  set Iplus : Finset ℕ := I.filter (fun j => τ ≤ g j) with hIplus
  have hIplus_card : I.card ≤ 2 * Iplus.card := by
    have hsplit := card_filter_add_card_filter_not
      (s := I) (fun j => τ ≤ g j)
    have hcongr : I.filter (fun j => ¬ τ ≤ g j) = I.filter (fun j => g j < τ) :=
      filter_congr fun j _ => by simp [not_le]
    rw [hcongr, ← hIplus] at hsplit
    rcases (I.filter (fun j => g j < τ)).eq_empty_or_nonempty with hneg | hneg
    · rw [hneg] at hsplit
      simp only [card_empty, add_zero] at hsplit
      omega
    · obtain ⟨j0, hj0⟩ := hneg
      have hj0I : j0 ∈ I := (mem_filter.mp hj0).1
      have hj0τ : g j0 < τ := (mem_filter.mp hj0).2
      set T' : Finset K := Γ.filter (fun v => v < τ) with hT'
      have hT'ne : T'.Nonempty :=
        ⟨g j0, mem_filter.mpr ⟨mem_image_of_mem g hj0I, hj0τ⟩⟩
      set τ' : K := T'.max' hT'ne with hτ'
      have hτ'mem := T'.max'_mem hT'ne
      have hτ'Γ : τ' ∈ Γ := (mem_filter.mp hτ'mem).1
      have hτ'lt : τ' < τ := (mem_filter.mp hτ'mem).2
      have hτ'T : τ' ∉ T := by
        intro hmem
        exact absurd (T.min'_le τ' hmem) (not_le.mpr hτ'lt)
      have hτ'small : 2 * (I.filter (fun j => g j ≤ τ')).card < I.card := by
        by_contra hcon
        rw [not_lt] at hcon
        exact hτ'T (mem_filter.mpr ⟨hτ'Γ, hcon⟩)
      have hsub : I.filter (fun j => g j < τ) ⊆ I.filter (fun j => g j ≤ τ') := by
        intro j hj
        have hjI := (mem_filter.mp hj).1
        have hjτ := (mem_filter.mp hj).2
        exact mem_filter.mpr
          ⟨hjI, T'.le_max' _ (mem_filter.mpr ⟨mem_image_of_mem g hjI, hjτ⟩)⟩
      have := card_le_card hsub
      omega
  -- rank count: indices at or above the threshold see all q retained values
  have hrank : I.card * q ≤ 2 * ∑ j ∈ I, (Γ.filter (fun v => v ≤ g j)).card := by
    have hstep : ∀ j ∈ Iplus, q ≤ (Γ.filter (fun v => v ≤ g j)).card := by
      intro j hj
      have hjτ : τ ≤ g j := (mem_filter.mp hj).2
      apply card_le_card
      intro v hv
      exact mem_filter.mpr ⟨(mem_filter.mp hv).1, (mem_filter.mp hv).2.trans hjτ⟩
    have h1 : Iplus.card * q ≤ ∑ j ∈ Iplus, (Γ.filter (fun v => v ≤ g j)).card := by
      calc Iplus.card * q = ∑ _j ∈ Iplus, q := by rw [sum_const, smul_eq_mul]
        _ ≤ _ := sum_le_sum hstep
    have h2 : ∑ j ∈ Iplus, (Γ.filter (fun v => v ≤ g j)).card ≤
        ∑ j ∈ I, (Γ.filter (fun v => v ≤ g j)).card :=
      sum_le_sum_of_subset (filter_subset _ _)
    calc I.card * q ≤ 2 * Iplus.card * q := Nat.mul_le_mul_right q hIplus_card
      _ = 2 * (Iplus.card * q) := by ring
      _ ≤ 2 * ∑ j ∈ Iplus, (Γ.filter (fun v => v ≤ g j)).card :=
          Nat.mul_le_mul_left 2 h1
      _ ≤ 2 * ∑ j ∈ I, (Γ.filter (fun v => v ≤ g j)).card :=
          Nat.mul_le_mul_left 2 h2
  -- interval bounds for the injected values
  have hbounds : ∀ k j : ℕ, ∀ v : K, n / 2 ≤ k → k < n → j ∈ I → 0 < v →
      v ≤ g j →
      y k < y k + ((z j - y j) + v) ∧ y k + ((z j - y j) + v) < z k := by
    intro k j v hk1 hk2 hjI hv0 hvg
    have hjub := hIub j hjI
    have hjn : j < n := by omega
    have hxj : 0 < z j - y j := sub_pos.mpr (hyz j hjn)
    have hub := hupper j v hvg
    have hjk : j + 1 < k := by omega
    have hxk := xmono k (j + 1) hjk hk2
    constructor
    · linarith
    · linarith
  -- the injection domain and its cardinality
  set D : Finset (ℕ × Σ _ : ℕ, K) :=
    (Ico (n / 2) n) ×ˢ (I.sigma fun j => Γ.filter (fun v => v ≤ g j)) with hD
  have hDcard : D.card
      = (n - n / 2) * ∑ j ∈ I, (Γ.filter (fun v => v ≤ g j)).card := by
    rw [hD, card_product, Nat.card_Ico, card_sigma]
  have hcount : D.card ≤ W.card := by
    apply card_le_card_of_injOn
      (fun p => y p.1 + ((z p.2.1 - y p.2.1) + p.2.2))
    · -- maps into the seven-term word
      rintro ⟨k, j, v⟩ hp
      rw [Finset.mem_coe, hD, mem_product] at hp
      obtain ⟨hk, hjv⟩ := hp
      rw [mem_sigma] at hjv
      obtain ⟨hjI, hv⟩ := hjv
      rw [mem_filter] at hv
      obtain ⟨hvΓ, hvle⟩ := hv
      have hk1 : n / 2 ≤ k := (mem_Ico.mp hk).1
      have hk2 : k < n := (mem_Ico.mp hk).2
      have hjub := hIub j hjI
      have hjn : j < n := by omega
      have hj1n : j + 1 < n := by omega
      rw [hΓ] at hvΓ
      obtain ⟨ℓ, hℓI, rfl⟩ := mem_image.mp hvΓ
      have hℓub := hIub ℓ hℓI
      have hℓn : ℓ < n := by omega
      have hℓ1n : ℓ + 1 < n := by omega
      have hval : y k + ((z j - y j) + g ℓ)
          = y k + y ℓ + z j + z (ℓ + 1) - y j - y (ℓ + 1) - z ℓ := by
        simp only [hg]
        abel
      rw [Finset.mem_coe]
      dsimp only
      rw [hval, hW]
      exact sub_mem_sub (sub_mem_sub (sub_mem_sub (add_mem_add (add_mem_add
        (add_mem_add (mem_image_of_mem y (mem_range.mpr hk2))
          (mem_image_of_mem y (mem_range.mpr hℓn)))
        (mem_image_of_mem z (mem_range.mpr hjn)))
        (mem_image_of_mem z (mem_range.mpr hℓ1n)))
        (mem_image_of_mem y (mem_range.mpr hjn)))
        (mem_image_of_mem y (mem_range.mpr hℓ1n)))
        (mem_image_of_mem z (mem_range.mpr hℓn))
    · -- injectivity: outer intervals separate k, inner intervals separate j
      rintro ⟨k, j, v⟩ hp ⟨k', j', v'⟩ hp' heq
      rw [Finset.mem_coe, hD, mem_product] at hp hp'
      obtain ⟨hk, hjv⟩ := hp
      obtain ⟨hk', hjv'⟩ := hp'
      rw [mem_sigma] at hjv hjv'
      obtain ⟨hjI, hv⟩ := hjv
      obtain ⟨hjI', hv'⟩ := hjv'
      rw [mem_filter] at hv hv'
      obtain ⟨hvΓ, hvle⟩ := hv
      obtain ⟨hvΓ', hvle'⟩ := hv'
      dsimp only at heq hjI hjI' hvΓ hvΓ' hvle hvle'
      have hk1 : n / 2 ≤ k := (mem_Ico.mp hk).1
      have hk2 : k < n := (mem_Ico.mp hk).2
      have hk1' : n / 2 ≤ k' := (mem_Ico.mp hk').1
      have hk2' : k' < n := (mem_Ico.mp hk').2
      have hv0 : 0 < v := hΓpos v hvΓ
      have hv0' : 0 < v' := hΓpos v' hvΓ'
      have hb := hbounds k j v hk1 hk2 hjI hv0 hvle
      have hb' := hbounds k' j' v' hk1' hk2' hjI' hv0' hvle'
      -- the outer index agrees
      have hkk : k = k' := by
        rcases lt_trichotomy k k' with hlt | hkk | hlt
        · exact absurd heq (by have := zchain k' k hlt hk2'; linarith [hb.2, hb'.1])
        · exact hkk
        · exact absurd heq.symm
            (by have := zchain k k' hlt hk2; linarith [hb'.2, hb.1])
      subst hkk
      have hsum : (z j - y j) + v = (z j' - y j') + v' := by
        have := add_left_cancel heq
        linarith [this]
      -- the inner index agrees
      have hjj : j = j' := by
        have hgub : ∀ a b : ℕ, a ∈ I → b ∈ I → a < b →
            ∀ w w' : K, 0 < w' → w ≤ g a → (z a - y a) + w < (z b - y b) + w' := by
          intro a b haI hbI hab w w' hw0' hwg
          have haub := hIub a haI
          have hbub := hIub b hbI
          have hbn : b < n := by omega
          have h1 := hupper a w hwg
          have h2 : z (a + 1) - y (a + 1) ≤ z b - y b := by
            rcases Nat.lt_or_ge (a + 1) b with h | h
            · exact (xmono b (a + 1) h hbn).le
            · have : a + 1 = b := by omega
              rw [this]
          linarith
        rcases lt_trichotomy j j' with hlt | hjj | hlt
        · exact absurd hsum (ne_of_lt (hgub j j' hjI hjI' hlt v v' hv0' hvle))
        · exact hjj
        · exact absurd hsum.symm
            (ne_of_lt (hgub j' j hjI' hjI hlt v' v hv0 hvle'))
      subst hjj
      have hvv : v = v' := by linarith [hsum]
      subst hvv
      rfl
  -- assemble
  rw [himg]
  calc (n - n / 2) * I.card * q
      = (n - n / 2) * (I.card * q) := by ring
    _ ≤ (n - n / 2) * (2 * ∑ j ∈ I, (Γ.filter (fun v => v ≤ g j)).card) :=
        Nat.mul_le_mul_left _ hrank
    _ = 2 * ((n - n / 2) * ∑ j ∈ I, (Γ.filter (fun v => v ≤ g j)).card) := by
        ring
    _ = 2 * D.card := by rw [hDcard]
    _ ≤ 2 * W.card := Nat.mul_le_mul_left 2 hcount

/-- The paper's form (eq:median): `n·|I|·|Γ(I')| ≤ 4·|2Y+2Z-2Y-Z|`. -/
theorem median_squeeze_quarter (n : ℕ) (y z : ℕ → K)
    (hyz : ∀ j, j < n → y j < z j)
    (hzy : ∀ j, j + 1 < n → z j < y (j + 1))
    (hxinc : ∀ j, j + 1 < n → z j - y j < z (j + 1) - y (j + 1))
    (I : Finset ℕ) (hIub : ∀ j ∈ I, j + 2 ≤ n / 2) :
    ∃ I' ⊆ I, I.card ≤ 2 * I'.card ∧
      n * I.card *
          (I'.image fun j => (z (j + 1) - y (j + 1)) - (z j - y j)).card ≤
        4 * ((range n).image y + (range n).image y + (range n).image z +
              (range n).image z - (range n).image y - (range n).image y -
              (range n).image z).card := by
  obtain ⟨I', hsub, hcard, hbound⟩ := median_squeeze n y z hyz hzy hxinc I hIub
  refine ⟨I', hsub, hcard, ?_⟩
  have hhalf : n ≤ 2 * (n - n / 2) := by omega
  calc n * I.card * (I'.image fun j => (z (j + 1) - y (j + 1)) - (z j - y j)).card
      ≤ 2 * (n - n / 2) * I.card *
          (I'.image fun j => (z (j + 1) - y (j + 1)) - (z j - y j)).card := by
        exact Nat.mul_le_mul_right _ (Nat.mul_le_mul_right _ hhalf)
    _ = 2 * ((n - n / 2) * I.card *
          (I'.image fun j => (z (j + 1) - y (j + 1)) - (z j - y j)).card) := by
        ring
    _ ≤ 2 * (2 * ((range n).image y + (range n).image y + (range n).image z +
          (range n).image z - (range n).image y - (range n).image y -
          (range n).image z).card) := Nat.mul_le_mul_left 2 hbound
    _ = 4 * ((range n).image y + (range n).image y + (range n).image z +
          (range n).image z - (range n).image y - (range n).image y -
          (range n).image z).card := by ring

#print axioms median_squeeze
#print axioms median_squeeze_quarter

end MedianSqueeze


==> anc/MultibaseCertification.lean <==
import Mathlib.Combinatorics.Additive.PluenneckeRuzsa
import Mathlib.Tactic

/-!
Kernel-checked algebraic core of the paper
(paper/dot_product_multibase_submission.tex). Contains the two-base
Petridis certification, PLUS:

* `seven_factor_budget` — the numeric budget form (eq:bridge-m),
  `|F²G²/(F²G)| · m⁷ ≤ t⁸`;
* the `Quadric` section — the product-form identities of the rewritten
  appendix Lemma `lem:quadric`: (eq:master), the sum/square
  factorizations, the surface equation, the `e^γ` ratio, `X,Y,Z>1`,
  and injectivity of `(u,v) ↦ (X,Y)`.

Companion files: MedianSqueeze.lean (appendix Lemma A.1) and
PinnedCompression.lean (Proposition on pinned compression).
Not formalized: the geometric selection, Szemeredi--Trotter,
irreducibility over ℂ, the mixed-derivative nondegeneracy, and
Solymosi--Zahl.
-/

open scoped Pointwise
namespace DotProductCertification

variable {H : Type*} [CommGroup H] [DecidableEq H]

theorem exists_growth_base (A F : Finset H) (hA : A.Nonempty) :
    ∃ X : Finset H, X.Nonempty ∧ X ⊆ A ∧
      ((X * F).card / X.card : ℚ≥0) ≤ (A * F).card / A.card ∧
      ∀ C : Finset H, ((X * F * C).card : ℚ≥0) ≤
        ((X * F).card / X.card : ℚ≥0) * (X * C).card := by
  have hAA : A ∈ A.powerset.erase ∅ :=
    Finset.mem_erase_of_ne_of_mem hA.ne_empty (Finset.mem_powerset_self _)
  obtain ⟨X, hX, hmin⟩ := Finset.exists_min_image (A.powerset.erase ∅)
    (fun X ↦ ((X * F).card / X.card : ℚ≥0)) ⟨A, hAA⟩
  rw [Finset.mem_erase, Finset.mem_powerset, ← Finset.nonempty_iff_ne_empty] at hX
  have hxpos : (0 : ℚ≥0) < X.card := Nat.cast_pos.mpr hX.1.card_pos
  have hminimal : ∀ Z ⊆ X, (X * F).card * Z.card ≤ (Z * F).card * X.card := by
    intro Z hZX
    obtain rfl | hZ := Z.eq_empty_or_nonempty
    · simp
    have hzpos : (0 : ℚ≥0) < Z.card := Nat.cast_pos.mpr hZ.card_pos
    have hzmem : Z ∈ A.powerset.erase ∅ := Finset.mem_erase_of_ne_of_mem
      hZ.ne_empty (Finset.mem_powerset.mpr (hZX.trans hX.2))
    exact_mod_cast (div_le_div_iff₀ hxpos hzpos).mp (hmin Z hzmem)
  refine ⟨X, hX.1, hX.2, hmin A hAA, ?_⟩
  intro C
  refine le_of_mul_le_mul_right ?_ hxpos
  calc
    ((X * F * C).card : ℚ≥0) * X.card
        = ((C * X * F).card : ℚ≥0) * X.card := by
          congr 2
          ac_rfl
    _ ≤ ((X * F).card : ℚ≥0) * (C * X).card := by
      exact_mod_cast Finset.pluennecke_petridis_inequality_mul C hminimal
    _ = ((X * F).card / X.card : ℚ≥0) * (X * C).card * X.card := by
      rw [mul_comm C X]
      field_simp

theorem growth_pow (X F : Finset H) (α : ℚ≥0)
    (hg : ∀ C : Finset H, ((X * F * C).card : ℚ≥0) ≤ α * (X * C).card)
    (C : Finset H) (n : ℕ) :
    ((X * C * F ^ n).card : ℚ≥0) ≤ α ^ n * (X * C).card := by
  induction n with
  | zero => simp
  | succ n ih =>
    calc
      ((X * C * F ^ (n + 1)).card : ℚ≥0)
          = ((X * F * (C * F ^ n)).card : ℚ≥0) := by
            rw [pow_succ]
            congr 1
            ac_rfl
      _ ≤ α * (X * (C * F ^ n)).card := hg _
      _ = α * (X * C * F ^ n).card := by rw [mul_assoc]
      _ ≤ α * (α ^ n * (X * C).card) := by gcongr
      _ = α ^ (n + 1) * (X * C).card := by ring

theorem joint_growth (X Y F G : Finset H) (α β : ℚ≥0)
    (hF : ∀ C : Finset H, ((X * F * C).card : ℚ≥0) ≤ α * (X * C).card)
    (hG : ∀ C : Finset H, ((Y * G * C).card : ℚ≥0) ≤ β * (Y * C).card)
    (p q : ℕ) :
    ((X * Y * F ^ p * G ^ q).card : ℚ≥0) ≤
      α ^ p * β ^ q * (X * Y).card := by
  calc
    ((X * Y * F ^ p * G ^ q).card : ℚ≥0)
        = ((X * (Y * G ^ q) * F ^ p).card : ℚ≥0) := by
          congr 1
          ac_rfl
    _ ≤ α ^ p * (X * (Y * G ^ q)).card := growth_pow X F α hF _ p
    _ = α ^ p * (Y * X * G ^ q).card := by
      congr 2
      ac_rfl
    _ ≤ α ^ p * (β ^ q * (Y * X).card) := by
      gcongr
      exact growth_pow Y G β hG X q
    _ = α ^ p * β ^ q * (X * Y).card := by
      rw [mul_comm Y X, mul_assoc]

theorem multibase_quotient (A B F G : Finset H)
    (hA : A.Nonempty) (hB : B.Nonempty) (p q r s : ℕ) :
    ((F ^ p * G ^ q / (F ^ r * G ^ s)).card : ℚ≥0) ≤
      (A * B).card * ((A * F).card / A.card : ℚ≥0) ^ (p + r) *
        ((B * G).card / B.card : ℚ≥0) ^ (q + s) := by
  obtain ⟨X, hX, hXA, hα, hF⟩ := exists_growth_base A F hA
  obtain ⟨Y, hY, hYB, hβ, hG⟩ := exists_growth_base B G hB
  let α : ℚ≥0 := (X * F).card / X.card
  let β : ℚ≥0 := (Y * G).card / Y.card
  have hcpos : (0 : ℚ≥0) < (X * Y).card :=
    Nat.cast_pos.mpr (hX.mul hY).card_pos
  refine le_of_mul_le_mul_right ?_ hcpos
  calc
    ((F ^ p * G ^ q / (F ^ r * G ^ s)).card : ℚ≥0) * (X * Y).card
        ≤ ((F ^ p * G ^ q * (X * Y)).card : ℚ≥0) *
          (F ^ r * G ^ s * (X * Y)).card := by
            exact_mod_cast Finset.ruzsa_triangle_inequality_div_mul_mul
              (F ^ p * G ^ q) (X * Y) (F ^ r * G ^ s)
    _ = ((X * Y * F ^ p * G ^ q).card : ℚ≥0) *
          (X * Y * F ^ r * G ^ s).card := by
            congr 2 <;> congr 1 <;> ac_rfl
    _ ≤ (α ^ p * β ^ q * (X * Y).card) *
          (α ^ r * β ^ s * (X * Y).card) :=
            mul_le_mul' (joint_growth X Y F G α β hF hG p q)
              (joint_growth X Y F G α β hF hG r s)
    _ = (X * Y).card * α ^ (p + r) * β ^ (q + s) * (X * Y).card := by
      ring
    _ ≤ (A * B).card * ((A * F).card / A.card : ℚ≥0) ^ (p + r) *
          ((B * G).card / B.card : ℚ≥0) ^ (q + s) * (X * Y).card := by
      have hcard : ((X * Y).card : ℚ≥0) ≤ (A * B).card := by
        exact_mod_cast Finset.card_le_card (Finset.mul_subset_mul hXA hYB)
      gcongr

theorem seven_factor (A B F G : Finset H)
    (hA : A.Nonempty) (hB : B.Nonempty) :
    ((F ^ 2 * G ^ 2 / (F ^ 2 * G)).card : ℚ≥0) ≤
      (A * B).card * ((A * F).card / A.card : ℚ≥0) ^ 4 *
        ((B * G).card / B.card : ℚ≥0) ^ 3 := by
  simpa using multibase_quotient A B F G hA hB 2 2 2 1

#print axioms seven_factor

/-!
## Numeric budget corollary (eq:bridge-m)

Three product budgets at most `t` and base sizes at least `m` give
`|F²G²/(F²G)| · m⁷ ≤ t⁸`.
-/

theorem seven_factor_budget (A B F G : Finset H)
    (hA : A.Nonempty) (hB : B.Nonempty) (t m : ℚ≥0)
    (hAF : ((A * F).card : ℚ≥0) ≤ t) (hBG : ((B * G).card : ℚ≥0) ≤ t)
    (hAB : ((A * B).card : ℚ≥0) ≤ t)
    (hmA : m ≤ (A.card : ℚ≥0)) (hmB : m ≤ (B.card : ℚ≥0)) :
    ((F ^ 2 * G ^ 2 / (F ^ 2 * G)).card : ℚ≥0) * m ^ 7 ≤ t ^ 8 := by
  have hApos : (0 : ℚ≥0) < A.card := Nat.cast_pos.mpr hA.card_pos
  have hBpos : (0 : ℚ≥0) < B.card := Nat.cast_pos.mpr hB.card_pos
  have hAF' : ((A * F).card / A.card : ℚ≥0) * m ≤ t := by
    calc ((A * F).card / A.card : ℚ≥0) * m
        ≤ ((A * F).card / A.card : ℚ≥0) * A.card := by gcongr
      _ = ((A * F).card : ℚ≥0) := div_mul_cancel₀ _ hApos.ne'
      _ ≤ t := hAF
  have hBG' : ((B * G).card / B.card : ℚ≥0) * m ≤ t := by
    calc ((B * G).card / B.card : ℚ≥0) * m
        ≤ ((B * G).card / B.card : ℚ≥0) * B.card := by gcongr
      _ = ((B * G).card : ℚ≥0) := div_mul_cancel₀ _ hBpos.ne'
      _ ≤ t := hBG
  calc ((F ^ 2 * G ^ 2 / (F ^ 2 * G)).card : ℚ≥0) * m ^ 7
      ≤ ((A * B).card * ((A * F).card / A.card : ℚ≥0) ^ 4 *
          ((B * G).card / B.card : ℚ≥0) ^ 3) * m ^ 7 := by
        gcongr
        exact seven_factor A B F G hA hB
    _ = ((A * B).card : ℚ≥0) * (((A * F).card / A.card : ℚ≥0) * m) ^ 4 *
          (((B * G).card / B.card : ℚ≥0) * m) ^ 3 := by ring
    _ ≤ t * t ^ 4 * t ^ 3 :=
        mul_le_mul' (mul_le_mul' hAB (pow_le_pow_left' hAF' 4))
          (pow_le_pow_left' hBG' 3)
    _ = t ^ 8 := by ring

#print axioms seven_factor_budget

/-!
## The product-form quadric identities of the appendix (Lemma `lem:quadric`)

Kernel-checked versions of the rewritten surface lemma: the master
factorizations (eq:master), the sum and square factorizations, the
surface equation in product form, the gap-exponential ratio, `X,Y,Z>1`,
and injectivity of `(u,v) ↦ (X,Y)`. Irreducibility over `ℂ` and the
mixed-derivative nondegeneracy remain paper-checked.
-/

section Quadric

set_option linter.unusedSectionVars false

variable {K : Type*} [Field K] [LinearOrder K] [IsStrictOrderedRing K]

/-- The appendix coordinate `W(α,β)` for the sample pair `u<v`. -/
def coord (α β u v : K) : K :=
  (2 + (α + β) * (u + v) + 2 * α * β * u * v) / ((β - α) * (v - u))

theorem coord_sub_one {α β u v : K} (hab : α < β) (huv : u < v) :
    coord α β u v - 1
      = 2 * (1 + α * v) * (1 + β * u) / ((β - α) * (v - u)) := by
  have h1 : β - α ≠ 0 := sub_ne_zero.mpr hab.ne'
  have h2 : v - u ≠ 0 := sub_ne_zero.mpr huv.ne'
  rw [coord]
  field_simp
  ring

theorem coord_add_one {α β u v : K} (hab : α < β) (huv : u < v) :
    coord α β u v + 1
      = 2 * (1 + α * u) * (1 + β * v) / ((β - α) * (v - u)) := by
  have h1 : β - α ≠ 0 := sub_ne_zero.mpr hab.ne'
  have h2 : v - u ≠ 0 := sub_ne_zero.mpr huv.ne'
  rw [coord]
  field_simp
  ring

theorem sum_adjacent {a b c u v : K} (hab : a < b) (hbc : b < c) (huv : u < v) :
    coord a b u v + coord b c u v
      = 2 * (c - a) * (1 + b * u) * (1 + b * v) /
          ((b - a) * (c - b) * (v - u)) := by
  have h1 : b - a ≠ 0 := sub_ne_zero.mpr hab.ne'
  have h2 : c - b ≠ 0 := sub_ne_zero.mpr hbc.ne'
  have h4 : v - u ≠ 0 := sub_ne_zero.mpr huv.ne'
  rw [coord, coord]
  field_simp
  ring

theorem sq_sub_one {b c u v : K} (hbc : b < c) (huv : u < v) :
    (coord b c u v) ^ 2 - 1
      = 4 * (1 + b * u) * (1 + b * v) * (1 + c * u) * (1 + c * v) /
          ((c - b) ^ 2 * (v - u) ^ 2) := by
  have h2 : c - b ≠ 0 := sub_ne_zero.mpr hbc.ne'
  have h4 : v - u ≠ 0 := sub_ne_zero.mpr huv.ne'
  rw [coord]
  field_simp
  ring

theorem product_form {a b c d u v : K}
    (hab : a < b) (hbc : b < c) (hcd : c < d) (huv : u < v) :
    (coord a b u v + coord b c u v) * (coord b c u v + coord c d u v)
      = ((d - a) * (c - b) / ((b - a) * (d - c)) + 1) *
          ((coord b c u v) ^ 2 - 1) := by
  have h1 : b - a ≠ 0 := sub_ne_zero.mpr hab.ne'
  have h2 : c - b ≠ 0 := sub_ne_zero.mpr hbc.ne'
  have h3 : d - c ≠ 0 := sub_ne_zero.mpr hcd.ne'
  have h4 : v - u ≠ 0 := sub_ne_zero.mpr huv.ne'
  rw [coord, coord, coord]
  field_simp
  ring

/-- The surface equation (eq:quadric):
`XZ + XY + YZ - κY² + κ + 1 = 0` with `κ = (d-a)(c-b)/((b-a)(d-c))`. -/
theorem quadric_eq_zero {a b c d u v : K}
    (hab : a < b) (hbc : b < c) (hcd : c < d) (huv : u < v) :
    coord a b u v * coord c d u v + coord a b u v * coord b c u v +
        coord b c u v * coord c d u v
      - ((d - a) * (c - b) / ((b - a) * (d - c))) * (coord b c u v) ^ 2
      + (d - a) * (c - b) / ((b - a) * (d - c)) + 1 = 0 := by
  have h1 : b - a ≠ 0 := sub_ne_zero.mpr hab.ne'
  have h2 : c - b ≠ 0 := sub_ne_zero.mpr hbc.ne'
  have h3 : d - c ≠ 0 := sub_ne_zero.mpr hcd.ne'
  have h4 : v - u ≠ 0 := sub_ne_zero.mpr huv.ne'
  rw [coord, coord, coord]
  field_simp
  ring

/-- The ratio identity behind `e^γ`: `(W+1)/(W-1)` is the four-factor
cross ratio, so `W = (e^γ+1)/(e^γ-1)` in the appendix. -/
theorem coord_ratio {a b u v : K} (ha : 0 < a) (hab : a < b)
    (hu : 0 < u) (huv : u < v) :
    (coord a b u v + 1) / (coord a b u v - 1)
      = (1 + a * u) * (1 + b * v) / ((1 + a * v) * (1 + b * u)) := by
  have hv : 0 < v := hu.trans huv
  have hb : 0 < b := ha.trans hab
  have hav : (0:K) < 1 + a * v := by positivity
  have hbu : (0:K) < 1 + b * u := by positivity
  have hav' : (1 + a * v : K) ≠ 0 := hav.ne'
  have hbu' : (1 + b * u : K) ≠ 0 := hbu.ne'
  have h1 : b - a ≠ 0 := sub_ne_zero.mpr hab.ne'
  have h4 : v - u ≠ 0 := sub_ne_zero.mpr huv.ne'
  rw [coord_add_one hab huv, coord_sub_one hab huv]
  field_simp

theorem one_lt_coord {a b u v : K} (ha : 0 < a) (hab : a < b)
    (hu : 0 < u) (huv : u < v) :
    1 < coord a b u v := by
  have hv : 0 < v := hu.trans huv
  have hb : 0 < b := ha.trans hab
  have hav : (0:K) < 1 + a * v := by positivity
  have hbu : (0:K) < 1 + b * u := by positivity
  have hba : (0:K) < b - a := sub_pos.mpr hab
  have hvu : (0:K) < v - u := sub_pos.mpr huv
  have : (0:K) < coord a b u v - 1 := by
    rw [coord_sub_one hab huv]
    positivity
  linarith

/-- The Möbius ratio that isolates `v`:
`(Y+1)/(X+Y) = (b-a)(1+cv)/((c-a)(1+bv))`. -/
theorem ratio_v {a b c u v : K} (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hu : 0 < u) (huv : u < v) :
    (coord b c u v + 1) / (coord a b u v + coord b c u v)
      = (b - a) * (1 + c * v) / ((c - a) * (1 + b * v)) := by
  have hv : 0 < v := hu.trans huv
  have hb : 0 < b := ha.trans hab
  have hc : 0 < c := hb.trans hbc
  have hbu : (0:K) < 1 + b * u := by positivity
  have hbv : (0:K) < 1 + b * v := by positivity
  have hbu' : (1 + b * u : K) ≠ 0 := hbu.ne'
  have hbv' : (1 + b * v : K) ≠ 0 := hbv.ne'
  have h1 : b - a ≠ 0 := sub_ne_zero.mpr hab.ne'
  have h2 : c - b ≠ 0 := sub_ne_zero.mpr hbc.ne'
  have hca : c - a ≠ 0 := sub_ne_zero.mpr (hab.trans hbc).ne'
  have h4 : v - u ≠ 0 := sub_ne_zero.mpr huv.ne'
  rw [coord_add_one hbc huv, sum_adjacent hab hbc huv]
  field_simp

/-- The Möbius ratio that isolates `u`:
`(Y-1)/(X+Y) = (b-a)(1+cu)/((c-a)(1+bu))`. -/
theorem ratio_u {a b c u v : K} (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hu : 0 < u) (huv : u < v) :
    (coord b c u v - 1) / (coord a b u v + coord b c u v)
      = (b - a) * (1 + c * u) / ((c - a) * (1 + b * u)) := by
  have hv : 0 < v := hu.trans huv
  have hb : 0 < b := ha.trans hab
  have hc : 0 < c := hb.trans hbc
  have hbu : (0:K) < 1 + b * u := by positivity
  have hbv : (0:K) < 1 + b * v := by positivity
  have hbu' : (1 + b * u : K) ≠ 0 := hbu.ne'
  have hbv' : (1 + b * v : K) ≠ 0 := hbv.ne'
  have h1 : b - a ≠ 0 := sub_ne_zero.mpr hab.ne'
  have h2 : c - b ≠ 0 := sub_ne_zero.mpr hbc.ne'
  have hca : c - a ≠ 0 := sub_ne_zero.mpr (hab.trans hbc).ne'
  have h4 : v - u ≠ 0 := sub_ne_zero.mpr huv.ne'
  rw [coord_sub_one hbc huv, sum_adjacent hab hbc huv]
  field_simp

/-- Cross-multiplying two equal Möbius values gives `(c-b)(w-w')=0`. -/
theorem mobius_value_inj {a b c w w' : K} (hab : a < b) (hbc : b < c)
    (h1 : (1 + b * w : K) ≠ 0) (h1' : (1 + b * w' : K) ≠ 0)
    (h : (b - a) * (1 + c * w) / ((c - a) * (1 + b * w))
       = (b - a) * (1 + c * w') / ((c - a) * (1 + b * w'))) :
    w = w' := by
  have hba : b - a ≠ 0 := sub_ne_zero.mpr hab.ne'
  have hca : c - a ≠ 0 := sub_ne_zero.mpr (hab.trans hbc).ne'
  have hcb : c - b ≠ 0 := sub_ne_zero.mpr hbc.ne'
  rw [div_eq_div_iff (mul_ne_zero hca h1) (mul_ne_zero hca h1')] at h
  have h2 : (c - b) * (w - w') = 0 := by
    apply mul_left_cancel₀ (mul_ne_zero hba hca)
    linear_combination h
  rcases mul_eq_zero.mp h2 with h3 | h3
  · exact absurd h3 hcb
  · exact sub_eq_zero.mp h3

/-- Lemma `lem:quadric`, injectivity: the pair `(X,Y)` determines `(u,v)`. -/
theorem coords_injective {a b c u v u' v' : K}
    (ha : 0 < a) (hab : a < b) (hbc : b < c)
    (hu : 0 < u) (huv : u < v) (hu' : 0 < u') (huv' : u' < v')
    (hX : coord a b u v = coord a b u' v')
    (hY : coord b c u v = coord b c u' v') :
    u = u' ∧ v = v' := by
  have hv : 0 < v := hu.trans huv
  have hv' : 0 < v' := hu'.trans huv'
  have hb : 0 < b := ha.trans hab
  have hbv : (0:K) < 1 + b * v := by positivity
  have hbv' : (0:K) < 1 + b * v' := by positivity
  have hbu : (0:K) < 1 + b * u := by positivity
  have hbu' : (0:K) < 1 + b * u' := by positivity
  have rv := ratio_v ha hab hbc hu huv
  have rv' := ratio_v ha hab hbc hu' huv'
  have ru := ratio_u ha hab hbc hu huv
  have ru' := ratio_u ha hab hbc hu' huv'
  rw [hX, hY] at rv ru
  constructor
  · exact mobius_value_inj hab hbc hbu.ne' hbu'.ne' (ru.symm.trans ru')
  · exact mobius_value_inj hab hbc hbv.ne' hbv'.ne' (rv.symm.trans rv')

#print axioms quadric_eq_zero
#print axioms coords_injective

end Quadric

end DotProductCertification


==> anc/PinnedCompression.lean <==
import Mathlib

/-!
# Kernel check of the pinned-compression construction

Certifies the exponent-simplex construction behind the pinned
proposition of the paper (paper/dot_product_multibase_submission.tex,
Section 6) — the construction refuting a linear lower bound for pinned
dot products.

Model: exponent vectors are multisets over `Fin (r+1)`; the first `r`
letters are exponents of `r` distinct primes `p i`, the last letter is
slack, so `Sym (Fin (r+1)) K` is the simplex `{e ∈ ℕ^r : Σe ≤ K}` and
stars-and-bars gives its cardinality. `phi` realizes a multiset as the
corresponding product of primes.

Certified: `card_AK` (`|A_K| = (K+r).choose r`), `mul_AK`
(`A_K·A_L = A_{K+L}` exactly, so the global palette pays the full
doubling), `pins_card_le` (every union of shifted copies with shift
weight ≤ H has at most `(H+K+r).choose r` values), `le_pin_card`
(and at least `(K+r).choose r`), `choose_ratio_le` (the compression
inequality `C(K+H+r,r)(K+1)^r ≤ C(K+r,r)(K+H+1)^r`, giving pin/radial
ratio `≤ (1+H/(K+1))^r → 1` for fixed `r,H`), and `dot_identity`
(the rank-two identity tying the model to dot products on rays `(1,i)`).
-/

open Multiset
open scoped Pointwise

namespace PinnedCompression

variable {r : ℕ} (p : Fin r → ℕ)

/-- Letter weights: the first `r` letters are the primes, the last is slack. -/
def w : Fin (r + 1) → ℕ := Fin.lastCases 1 p

@[simp] theorem w_last : w p (Fin.last r) = 1 := Fin.lastCases_last

@[simp] theorem w_castSucc (j : Fin r) : w p j.castSucc = p j :=
  Fin.lastCases_castSucc j

/-- Realization of an exponent multiset as a product of prime powers. -/
def phi (m : Multiset (Fin (r + 1))) : ℕ := (m.map (w p)).prod

@[simp] theorem phi_zero : phi p 0 = 1 := rfl

theorem phi_cons (a : Fin (r + 1)) (m : Multiset (Fin (r + 1))) :
    phi p (a ::ₘ m) = w p a * phi p m := by
  simp [phi]

theorem phi_add (u v : Multiset (Fin (r + 1))) :
    phi p (u + v) = phi p u * phi p v := by
  simp [phi]

theorem phi_replicate_slack (n : ℕ) :
    phi p (Multiset.replicate n (Fin.last r)) = 1 := by
  simp [phi, Multiset.map_replicate, Multiset.prod_replicate]

theorem w_pos (hp : ∀ i, (p i).Prime) (a : Fin (r + 1)) : 0 < w p a := by
  induction a using Fin.lastCases with
  | last => simp
  | cast j => simpa using (hp j).pos

theorem phi_pos (hp : ∀ i, (p i).Prime) (m : Multiset (Fin (r + 1))) :
    0 < phi p m := by
  induction m using Multiset.induction_on with
  | empty => simp
  | cons a m ih =>
    rw [phi_cons]
    exact Nat.mul_pos (w_pos p hp a) ih

/-- Reading off one prime exponent: unique factorization. -/
theorem factorization_phi (hp : ∀ i, (p i).Prime)
    (hinj : Function.Injective p) (m : Multiset (Fin (r + 1))) (j : Fin r) :
    (phi p m).factorization (p j) = m.count j.castSucc := by
  induction m using Multiset.induction_on with
  | empty => simp
  | cons a m ih =>
    rw [phi_cons, Nat.factorization_mul (w_pos p hp a).ne' (phi_pos p hp m).ne',
      Finsupp.add_apply, ih, count_cons]
    have hval : (w p a).factorization (p j)
        = if j.castSucc = a then 1 else 0 := by
      induction a using Fin.lastCases with
      | last =>
        have hne : ¬ (j.castSucc = Fin.last r) := (Fin.castSucc_lt_last j).ne
        simp [hne]
      | cast i =>
        rw [w_castSucc, (hp i).factorization, Finsupp.single_apply]
        by_cases h : i = j
        · subst h; simp
        · have h1 : ¬ p i = p j := fun hpq => h (hinj hpq)
          have h2 : ¬ (j.castSucc = i.castSucc) := by
            simpa [Fin.castSucc_inj] using fun hh => h hh.symm
          simp [h1, h2]
    rw [hval]
    exact Nat.add_comm _ _

/-- Distinct exponent multisets of equal size give distinct integers. -/
theorem phi_inj (hp : ∀ i, (p i).Prime) (hinj : Function.Injective p)
    {m₁ m₂ : Multiset (Fin (r + 1))}
    (hcard : card m₁ = card m₂) (h : phi p m₁ = phi p m₂) : m₁ = m₂ := by
  have hcount : ∀ j : Fin r, m₁.count j.castSucc = m₂.count j.castSucc := by
    intro j
    rw [← factorization_phi p hp hinj m₁ j, ← factorization_phi p hp hinj m₂ j, h]
  have hsum₁ : ∑ a : Fin (r + 1), m₁.count a = card m₁ :=
    Multiset.sum_count_eq_card fun a _ => Finset.mem_univ a
  have hsum₂ : ∑ a : Fin (r + 1), m₂.count a = card m₂ :=
    Multiset.sum_count_eq_card fun a _ => Finset.mem_univ a
  rw [Fin.sum_univ_castSucc] at hsum₁ hsum₂
  have hsums : ∑ j : Fin r, m₁.count j.castSucc
      = ∑ j : Fin r, m₂.count j.castSucc :=
    Finset.sum_congr rfl fun j _ => hcount j
  have hlast : m₁.count (Fin.last r) = m₂.count (Fin.last r) := by omega
  rw [Multiset.ext]
  intro a
  induction a using Fin.lastCases with
  | last => exact hlast
  | cast j => exact hcount j

/-- The model radial set: all products with exponent simplex `Σe ≤ K`. -/
def AK (K : ℕ) : Finset ℕ :=
  (Finset.univ : Finset (Sym (Fin (r + 1)) K)).image fun s => phi p s.1

theorem mem_AK {K x : ℕ} :
    x ∈ AK p K ↔ ∃ m : Multiset (Fin (r + 1)), card m = K ∧ phi p m = x := by
  constructor
  · intro hx
    obtain ⟨s, -, hs⟩ := Finset.mem_image.mp hx
    exact ⟨s.1, s.2, hs⟩
  · rintro ⟨m, hm, hx⟩
    exact Finset.mem_image.mpr ⟨⟨m, hm⟩, Finset.mem_univ _, hx⟩

/-- Stars and bars: the radial set has exactly `(K+r).choose r` elements. -/
theorem card_AK (hp : ∀ i, (p i).Prime) (hinj : Function.Injective p)
    (K : ℕ) : (AK p K).card = (K + r).choose r := by
  have hinj' : Set.InjOn (fun s : Sym (Fin (r + 1)) K => phi p s.1)
      (Finset.univ : Finset (Sym (Fin (r + 1)) K)) := by
    intro s _ t _ h
    exact Subtype.ext (phi_inj p hp hinj (by rw [s.2, t.2]) h)
  rw [AK, Finset.card_image_of_injOn hinj', Finset.card_univ,
    Sym.card_sym_eq_choose, Fintype.card_fin]
  have h1 : r + 1 + K - 1 = K + r := by omega
  rw [h1]
  have h2 := Nat.choose_symm (show r ≤ K + r by omega)
  simpa [show K + r - r = K by omega] using h2

/-- The product set is exactly the doubled simplex: the global palette
pays the full second-stage cost. -/
theorem mul_AK (K L : ℕ) : AK p K * AK p L = AK p (K + L) := by
  ext x
  constructor
  · intro hx
    obtain ⟨y, hy, z, hz, rfl⟩ := Finset.mem_mul.mp hx
    obtain ⟨m, hm, rfl⟩ := (mem_AK p).mp hy
    obtain ⟨n, hn, rfl⟩ := (mem_AK p).mp hz
    exact (mem_AK p).mpr ⟨m + n, by simp [hm, hn], phi_add p m n⟩
  · intro hx
    obtain ⟨m, hm, rfl⟩ := (mem_AK p).mp hx
    set l := m.toList with hl
    have hlen : l.length = K + L := by
      rw [hl, Multiset.length_toList, hm]
    have hsplit : (↑(l.take K) : Multiset (Fin (r + 1))) + ↑(l.drop K) = m := by
      rw [Multiset.coe_add, List.take_append_drop, hl, Multiset.coe_toList]
    have h1 : card (↑(l.take K) : Multiset (Fin (r + 1))) = K := by
      simp only [Multiset.coe_card, List.length_take, hlen]
      omega
    have h2 : card (↑(l.drop K) : Multiset (Fin (r + 1))) = L := by
      simp only [Multiset.coe_card, List.length_drop, hlen]
      omega
    refine Finset.mem_mul.mpr
      ⟨phi p ↑(l.take K), ?_, phi p ↑(l.drop K), ?_, ?_⟩
    · exact (mem_AK p).mpr ⟨_, h1, rfl⟩
    · exact (mem_AK p).mpr ⟨_, h2, rfl⟩
    · rw [← phi_add, hsplit]

/-- A shifted copy of `A_K`, with shift of weight at most `H`, lands in
`A_{H+K}` (pad the shift with slack). -/
theorem smul_AK_subset (g : Multiset (Fin (r + 1))) {H K : ℕ}
    (hg : card g ≤ H) :
    (AK p K).image (fun x => phi p g * x) ⊆ AK p (H + K) := by
  intro y hy
  obtain ⟨x, hx, rfl⟩ := Finset.mem_image.mp hy
  obtain ⟨m, hm, rfl⟩ := (mem_AK p).mp hx
  refine (mem_AK p).mpr
    ⟨(g + Multiset.replicate (H - card g) (Fin.last r)) + m, ?_, ?_⟩
  · simp only [Multiset.card_add, Multiset.card_replicate, hm]
    omega
  · rw [phi_add, phi_add, phi_replicate_slack, mul_one]

/-- Every pin set — a union of shifted radial copies — has at most
`(H+K+r).choose r` values. -/
theorem pins_card_le (hp : ∀ i, (p i).Prime) (hinj : Function.Injective p)
    (G : Finset (Multiset (Fin (r + 1)))) {H K : ℕ}
    (hG : ∀ g ∈ G, card g ≤ H) :
    (G.biUnion fun g => (AK p K).image fun x => phi p g * x).card
      ≤ (H + K + r).choose r := by
  rw [← card_AK p hp hinj (H + K)]
  apply Finset.card_le_card
  intro y hy
  obtain ⟨g, hgG, hy⟩ := Finset.mem_biUnion.mp hy
  exact smul_AK_subset p g (hG g hgG) hy

/-- And at least `(K+r).choose r` values: one shifted copy injects. -/
theorem le_pin_card (hp : ∀ i, (p i).Prime)
    (g : Multiset (Fin (r + 1))) (K : ℕ) :
    (AK p K).card ≤ ((AK p K).image fun x => phi p g * x).card :=
  le_of_eq (Finset.card_image_of_injective _
    (mul_right_injective₀ (phi_pos p hp g).ne')).symm

/-- The compression inequality:
`C(K+H+r,r)·(K+1)^r ≤ C(K+r,r)·(K+H+1)^r`, so the pin/radial ratio is
at most `(1+H/(K+1))^r`, which tends to `1` for fixed `r,H` as `K→∞`. -/
theorem choose_ratio_le (K H : ℕ) :
    ∀ r : ℕ, (K + H + r).choose r * (K + 1) ^ r
      ≤ (K + r).choose r * (K + H + 1) ^ r := by
  intro r
  induction r with
  | zero => simp
  | succ n ih =>
    have hE1 : K + H + (n + 1) = K + H + n + 1 := by omega
    have hE2 : K + (n + 1) = K + n + 1 := by omega
    rw [hE1, hE2]
    have hfactor : (K + H + n + 1) * (K + 1) ≤ (K + n + 1) * (K + H + 1) := by
      have hid : (K + n + 1) * (K + H + 1)
          = (K + H + n + 1) * (K + 1) + H * n := by ring
      rw [hid]
      exact Nat.le_add_right _ _
    have h1 : (K + H + n + 1).choose (n + 1) * (n + 1)
        = (K + H + n + 1) * (K + H + n).choose n :=
      (Nat.add_one_mul_choose_eq (K + H + n) n).symm
    have h2 : (K + n + 1).choose (n + 1) * (n + 1)
        = (K + n + 1) * (K + n).choose n :=
      (Nat.add_one_mul_choose_eq (K + n) n).symm
    apply Nat.le_of_mul_le_mul_right _ (Nat.succ_pos n)
    calc (K + H + n + 1).choose (n + 1) * (K + 1) ^ (n + 1) * (n + 1)
        = ((K + H + n + 1).choose (n + 1) * (n + 1)) * (K + 1) ^ (n + 1) := by
          ring
      _ = ((K + H + n + 1) * (K + H + n).choose n) * (K + 1) ^ (n + 1) := by
          rw [h1]
      _ = ((K + H + n + 1) * (K + 1)) *
            ((K + H + n).choose n * (K + 1) ^ n) := by ring
      _ ≤ ((K + H + n + 1) * (K + 1)) *
            ((K + n).choose n * (K + H + 1) ^ n) :=
          Nat.mul_le_mul_left _ ih
      _ ≤ ((K + n + 1) * (K + H + 1)) *
            ((K + n).choose n * (K + H + 1) ^ n) :=
          Nat.mul_le_mul_right _ hfactor
      _ = ((K + n + 1) * (K + n).choose n) * (K + H + 1) ^ (n + 1) := by ring
      _ = ((K + n + 1).choose (n + 1) * (n + 1)) * (K + H + 1) ^ (n + 1) := by
          rw [h2]
      _ = (K + n + 1).choose (n + 1) * (K + H + 1) ^ (n + 1) * (n + 1) := by
          ring

/-- The rank-two identity tying the exponent model to actual planar dot
products on the rays `(1, i)`: `(a, a s)·(b, b t) = a b (1 + s t)`. -/
theorem dot_identity {R : Type*} [CommRing R] (a b s t : R) :
    a * b + (a * s) * (b * t) = a * b * (1 + s * t) := by ring

#print axioms card_AK
#print axioms mul_AK
#print axioms pins_card_le
#print axioms le_pin_card
#print axioms choose_ratio_le
#print axioms dot_identity

end PinnedCompression


==> anc/README.txt <==
Ancillary files for "A dot-product bound from separate growth-minimizing bases"
==============================================================================

Lean 4 kernel verification (Lean 4.33.0, mathlib v4.33.0):

  MultibaseCertification.lean  two-base Petridis bridge (Prop 2.3, Cor 2.4),
                               the budget form t^8/m^7, the product-form
                               surface identities and Mobius injectivity of
                               Lemma A.2
  MedianSqueeze.lean           the weighted-median squeezing lemma (Lemma A.1),
                               in full, including the seven-term word
  PinnedCompression.lean       the exponent-simplex pinned construction
                               (Proposition 6.1)

To compile: place the three .lean files in a directory DotProduct/ inside a
Lake project using the included lakefile.toml, lean-toolchain, and
lake-manifest.json (or clone the repository below), then run
  lake exe cache get && lake build
Every theorem reports only standard axioms (propext, Classical.choice,
Quot.sound) and no sorryAx; the expected outputs are listed in AXIOMS.txt.

Exact-arithmetic finite checks (Python 3; verify_certified_expander.py
needs sympy):

  verify_multibase_plunnecke.py   exhaustive checks of the bridge and the
                                  geometric normalization; exponent identities
  verify_certified_expander.py    median lemma against full 7-fold sumsets;
                                  symbolic surface identities
  verify_simplified_edition.py    product-form identities, threshold median,
                                  three-case directional split

Repository (sources, CI, and updates):
  https://github.com/Lzp88/dot-product-multibase-improvement


==> anc/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "db584cd6d46c92f209a44c0f1c829460d327499d",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "PaperVerifier",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lakefile.toml <==
name = "DotProduct"
version = "0.1.0"
defaultTargets = ["DotProduct"]

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.0"

[[lean_lib]]
name = "DotProduct"


==> anc/lean-toolchain <==
leanprover/lean4:v4.33.0


==> anc/verify_certified_expander.py <==
"""Exact checks for the median squeeze and the quadratic expander appendix.

Symbolic identities hold as rational-function identities; finite checks exercise
the combinatorial injection, including repeated gaps and equality endpoints.
They supplement the written proof and do not certify the imported incidence
theorem or the entire dot-product theorem.
"""

from fractions import Fraction
from itertools import product
from random import Random
from time import perf_counter

import sympy as sp


def compositions(n):
    if n == 0:
        yield ()
        return
    for first in range(1, n + 1):
        for rest in compositions(n - first):
            yield (first,) + rest


def weighted_median_checks():
    count = 0
    for r in range(1, 15):
        for multiplicities in compositions(r):
            cumulative = 0
            for q, mu in enumerate(multiplicities, 1):
                cumulative += mu
                if 2 * cumulative >= r:
                    break
            assert 2 * cumulative >= r
            assert 2 * sum(multiplicities[q - 1 :]) >= r
            rank_count = sum(h * mu for h, mu in enumerate(multiplicities, 1))
            assert 2 * rank_count >= r * q
            count += 1
    return count


def plus(a, b):
    return {x + y for x in a for y in b}


def squeeze_injection_checks():
    rng = Random(199295)
    count = endpoint_cases = 0
    for trial in range(36):
        n = rng.randrange(6, 11)
        widths = [1]
        for _ in range(n - 1):
            widths.append(widths[-1] + rng.randrange(1, 5))
        separation = 2 * widths[-1] + 3
        y = [separation * j for j in range(n)]
        z = [y[j] + widths[j] for j in range(n)]
        upper = n // 2 - 1
        chosen = [j for j in range(upper) if rng.randrange(2)] or [0]
        gaps = [widths[j + 1] - widths[j] for j in chosen]
        labels = sorted(set(gaps))
        multiplicities = [gaps.count(g) for g in labels]
        cumulative = 0
        for q, mu in enumerate(multiplicities, 1):
            cumulative += mu
            if 2 * cumulative >= len(chosen):
                break
        retained = [j for j in chosen if widths[j + 1] - widths[j] <= labels[q - 1]]
        assert 2 * len(retained) >= len(chosen)
        assert len({widths[j + 1] - widths[j] for j in retained}) == q

        generated = set()
        expected = (n - n // 2) * sum(
            h * mu for h, mu in enumerate(multiplicities, 1)
        )
        for k in range(n // 2, n):
            for j in chosen:
                for gap in labels:
                    if gap > widths[j + 1] - widths[j]:
                        continue
                    ell = chosen[gaps.index(gap)]
                    value = y[k] + widths[j] + gap
                    assert value == (
                        y[k] + z[j] - y[j] + z[ell + 1]
                        - y[ell + 1] - z[ell] + y[ell]
                    )
                    assert y[k] < value < z[k]
                    assert y[k] + widths[j] < value <= y[k] + widths[j + 1]
                    if gap == widths[j + 1] - widths[j]:
                        endpoint_cases += 1
                    assert value not in generated
                    generated.add(value)
        assert len(generated) == expected
        assert 4 * len(generated) >= n * len(chosen) * q

        word = {0}
        for summand in (y, y, z, z, [-v for v in y], [-v for v in y], [-v for v in z]):
            word = plus(word, summand)
        assert generated <= word
        count += 1
    return count, endpoint_cases


def symbolic_surface_checks():
    a, b, c, d, u, v = sp.symbols("a b c d u v")
    X, Y, Z, k = sp.symbols("X Y Z k")
    parameter = (d - a) * (c - b) / ((b - a) * (d - c))
    matrix = sp.Matrix([
        [1 / (b - a), (a + b) / (b - a), a * b / (b - a)],
        [1 / (c - b), (b + c) / (c - b), b * c / (c - b)],
        [1 / (d - c), (c + d) / (d - c), c * d / (d - c)],
    ])
    assert sp.factor(matrix.det() - parameter - 1) == 0
    coordinates = matrix * sp.Matrix([2 / (v - u), (u + v) / (v - u), 2 * u * v / (v - u)])
    quadric = X * Z + X * Y + Y * Z - k * Y**2 + k + 1
    assert sp.factor(quadric.subs(
        {X: coordinates[0], Y: coordinates[1], Z: coordinates[2], k: parameter},
        simultaneous=True,
    )) == 0
    for left, right, coord in zip((a, b, c), (b, c, d), coordinates):
        ratio = (1 + right * v) * (1 + left * u) / ((1 + left * v) * (1 + right * u))
        assert sp.factor((ratio + 1) / (ratio - 1) - coord) == 0

    x, y, z = (X + 1) / (X - 1), (Y + 1) / (Y - 1), (Z + 1) / (Z - 1)
    rnw = x * y**2 * z + 1 - (k + 1) * (x * y * z + y) + k * (y * z + x * y)
    assert sp.factor((X - 1) * (Y - 1)**2 * (Z - 1) * rnw - 4 * quadric) == 0

    graph = -Y + (k + 1) * (Y**2 - 1) / (X + Y)
    H = k * Y**2 + 2 * k * X * Y - X**2 + k + 1
    assert sp.factor(sp.diff(graph, X) + (k + 1) * (Y**2 - 1) / (X + Y)**2) == 0
    assert sp.factor(sp.diff(graph, Y) - H / (X + Y)**2) == 0
    ratio = sp.factor(sp.diff(graph, X) / sp.diff(graph, Y))
    mixed_log = sp.diff(sp.diff(ratio, X) / ratio, Y)
    target = -2 * k * (X**2 + 2 * X * Y - k * Y**2 + k + 1) / H**2
    assert sp.factor(mixed_log - target) == 0
    assert sp.gcd(X + Y, X * Y - k * Y**2 + k + 1) == 1

    # Separate coordinates preserve grid sizes; invertible linear coordinates
    # establish injectivity, not a claim that linear changes preserve grids.
    positive_parameters = dict(zip((a, b, c, d), (1, 2, 4, 7)))
    seen = set()
    for left, right in product(range(1, 7), repeat=2):
        if left >= right:
            continue
        triple = tuple(co.subs(positive_parameters | {u: left, v: right}) for co in coordinates)
        assert all(co > 1 for co in triple)
        assert triple not in seen
        seen.add(triple)
    return 11, len(seen)


def exponent_checks():
    q = Fraction(84, 31)
    expansion = Fraction(31, 12)
    assert Fraction(8, 1) / expansion == Fraction(96, 31)
    assert Fraction(7, 1) / expansion == q
    assert Fraction(2, 1) / q == Fraction(31, 42)
    assert Fraction(96, 31) * Fraction(2, 1) / q == Fraction(16, 7)
    assert 1 - Fraction(2, 1) / q == Fraction(11, 42)
    assert 3 * 42 - 11 == 115
    assert Fraction(115 + 84, 2 * 84 + 31 + 96) == Fraction(199, 295)
    assert (12 + expansion) / (19 + expansion) == Fraction(175, 259)
    return Fraction(199, 295)


if __name__ == "__main__":
    started = perf_counter()
    count = weighted_median_checks()
    print(f"PASS weighted median: all {count:,} positive multiplicity compositions, mass <=14")
    cases, endpoints = squeeze_injection_checks()
    print(f"PASS exact seven-term squeeze: {cases} configurations, {endpoints} equality endpoints")
    identities, samples = symbolic_surface_checks()
    print(f"PASS symbolic quadric, determinant, Cayley, derivatives, coprimality; {samples} injectivity samples")
    print(f"PASS profile and final exponent arithmetic: {exponent_checks()}")
    print(f"Completed in {perf_counter() - started:.3f}s; finite checks supplement the written proof")


==> anc/verify_multibase_plunnecke.py <==
"""Exact finite checks of the two-base Petridis argument (no dependencies).

These tests check identities and bounded instances; the proof is in
MULTIBASE_INDEPENDENT_AUDIT.md.  Additive sets model logarithms of positive sets.
"""

from fractions import Fraction as Q
from itertools import product
from time import perf_counter


def plus(a, b):
    return frozenset(x + y for x in a for y in b)


def minus(a, b):
    return frozenset(x - y for x in a for y in b)


def nonempty_subsets(a):
    a = tuple(sorted(a))
    return tuple(
        frozenset(a[i] for i in range(len(a)) if mask & (1 << i))
        for mask in range(1, 1 << len(a))
    )


def additive_checks():
    sets = nonempty_subsets(range(4))
    sums = {(a, b): plus(a, b) for a in sets for b in sets}
    subsets = {a: nonempty_subsets(a) for a in sets}
    minimum = {}
    for a, f in product(sets, repeat=2):
        minimum[a, f] = min(
            subsets[a],
            key=lambda x: (Q(len(sums[x, f]), len(x)), len(x), tuple(sorted(x))),
        )

    universal_count = 0
    for a, f, c in product(sets, repeat=3):
        x = minimum[a, f]
        assert len(plus(sums[x, f], c)) * len(x) <= (
            len(sums[x, c]) * len(sums[x, f])
        )
        universal_count += 1

    powers = {(f, 0): frozenset({0}) for f in sets}
    for f in sets:
        powers[f, 1] = f
        powers[f, 2] = sums[f, f]
    mixed = {
        (f, g, p, q): plus(powers[f, p], powers[g, q])
        for f, g in product(sets, repeat=2)
        for p, q in product(range(3), repeat=2)
    }
    w_sizes = {
        (f, g): len(minus(mixed[f, g, 2, 2], mixed[f, g, 2, 1]))
        for f, g in product(sets, repeat=2)
    }

    # Reuse product sets; many A,B pairs have the same minimizing X,Y.
    composite_cache = {}
    quadruples = composites = 0
    for a, b, f, g in product(sets, repeat=4):
        x, y = minimum[a, f], minimum[b, g]
        c = sums[x, y]
        x_f, y_g = len(sums[x, f]), len(sums[y, g])
        for p, q in product(range(3), repeat=2):
            key = (x, y, f, g, p, q)
            if key not in composite_cache:
                composite_cache[key] = len(plus(c, mixed[f, g, p, q]))
            assert composite_cache[key] * len(x) ** p * len(y) ** q <= (
                len(c) * x_f**p * y_g**q
            )
            composites += 1

        w = w_sizes[f, g]
        # The intermediate estimate retains the actual minimizing expansions.
        assert w * len(x) ** 4 * len(y) ** 3 <= len(c) * x_f**4 * y_g**3
        # The final hypothesis-only inequality, all arithmetic exact integers.
        assert w * len(a) ** 4 * len(b) ** 3 <= (
            len(sums[a, b]) * len(sums[a, f]) ** 4 * len(sums[b, g]) ** 3
        )
        quadruples += 1
    return universal_count, composites, quadruples


def dot(p, q):
    return p[0] * q[0] + p[1] * q[1]


def positive_planar_checks():
    radial = {
        Q(0): frozenset(Q(i) for i in range(1, 9)),
        Q(1, 4): frozenset(Q(i) for i in range(1, 9)),
        Q(1, 2): frozenset(Q(i) for i in range(1, 9)),
        Q(3, 4): frozenset(Q(i) for i in range(1, 9)),
        Q(1, 3): frozenset({Q(1)}),
        Q(2, 3): frozenset({Q(1)}),
    }
    base = frozenset((a, a * s) for s, radii in radial.items() for a in radii)

    # Rational rotation followed by dilation; inverse uses no translation.
    def forward(p):
        return (3 * (Q(3, 5) * p[0] - Q(4, 5) * p[1]),
                3 * (Q(4, 5) * p[0] + Q(3, 5) * p[1]))

    def inverse(p):
        return ((Q(3, 5) * p[0] + Q(4, 5) * p[1]) / 3,
                (-Q(4, 5) * p[0] + Q(3, 5) * p[1]) / 3)

    original = frozenset(forward(p) for p in base)
    assert frozenset(inverse(p) for p in original) == base
    original_palette = frozenset(dot(p, q) for p in original for q in original)
    palette = frozenset(dot(p, q) for p in base for q in base)
    assert all(z > 0 for z in palette)
    assert original_palette == frozenset(9 * z for z in palette)

    n, d = len(base), len(radial)
    threshold = Q(n, 2 * d)
    rich = frozenset(s for s, radii in radial.items() if len(radii) >= threshold)
    rich_points = frozenset(p for p in base if p[1] / p[0] in rich)
    assert len(rich_points) >= Q(n, 2)
    pin = forward((Q(1), Q(0)))
    original_slice = frozenset(p for p in original if dot(pin, p) == 9)
    assert all(inverse(p)[0] == 1 for p in original_slice)
    slice_slopes = frozenset(s for s in rich if (Q(1), s) in base)
    assert len(slice_slopes) == len(rich)

    pairs = 0
    for s, sp in product(slice_slopes, repeat=2):
        a, b = radial[s], radial[sp]
        f = frozenset(1 + s * u for u in slice_slopes)
        g = frozenset(1 + sp * u for u in slice_slopes)
        assert all(z > 0 for z in f | g)
        assert frozenset(x * y for x in a for y in f) <= palette
        assert frozenset(x * y for x in b for y in g) <= palette
        assert frozenset((1 + s * sp) * x * y for x in a for y in b) <= palette
        assert len(frozenset(x * y for x in a for y in b)) <= len(palette)
        pairs += 1
    return n, d, len(palette), pairs


def exponent_checks():
    rho = Q(31, 12)
    result = (14 + rho) / (22 + rho)
    old_expander = (14 + Q(5, 2)) / (22 + Q(5, 2))
    benchmark = Q(319, 475)
    assert result == Q(199, 295)
    assert old_expander == Q(33, 49)
    assert result > old_expander > benchmark > Q(2, 3)
    assert result - benchmark == Q(84, 28025)
    # Earlier large-subset route was correct but strictly weaker.
    assert (18 + rho) / (28 + rho) == Q(247, 367)
    assert result > Q(247, 367)
    return result, old_expander, benchmark, result - benchmark


if __name__ == "__main__":
    started = perf_counter()
    universal, composites, quadruples = additive_checks()
    n, d, t, pairs = positive_planar_checks()
    result, previous, benchmark, gain = exponent_checks()
    print(f"PASS Petridis universal lemma: {universal:,} exact cases")
    print(f"PASS two-base mixed growth: {composites:,} exact cases")
    print(f"PASS seven-factor quotient bound: {quadruples:,} exhaustive quadruples")
    print(f"PASS positive planar normalization/inclusions: N={n}, D={d}, t={t}, {pairs} ray pairs")
    print(f"PASS exponents: {result} > {previous} > {benchmark}; gain={gain}")
    print(f"All bounded checks passed in {perf_counter() - started:.3f}s")


==> anc/verify_simplified_edition.py <==
"""Exact checks for dot_product_multibase_simplified.tex (the simplified
edition). The original manuscript and its scripts are untouched; this file
checks exactly the NEW proof steps:

* Lemma lem:direction, three-case Szemeredi--Trotter split (arithmetic);
* Lemma lem:median, threshold form: tau-selection, half-mass both sides,
  rank sum >= q|I|/2, agreement with the multiplicity bookkeeping;
* Lemma lem:quadric, product form: the master factorizations (eq:master),
  X+Y, Y+Z, Y^2-1, (X+Y)(Y+Z)=(kappa+1)(Y^2-1), the quadric, X,Y,Z>1,
  the e^gamma ratio, and recovery of (u,v) from (X,Y) by Mobius ratios.

The same identities are kernel-checked in MultibaseCertificationExtended.lean
and MedianSqueeze.lean; this script is an independent numeric cross-check.
"""

from fractions import Fraction as Q
from random import Random
from time import perf_counter

rng = Random(199295)


def rand_chain(k, lo=1, hi=50, den=9):
    vals = set()
    while len(vals) < k:
        vals.add(Q(rng.randrange(lo, hi * den), rng.randrange(1, den)))
    return sorted(vals)


def coord(al, be, u, v):
    return (2 + (al + be) * (u + v) + 2 * al * be * u * v) / ((be - al) * (v - u))


def quadric_product_form(trials=400):
    for _ in range(trials):
        a, b, c, d = rand_chain(4)
        u, v = rand_chain(2)
        kap = (d - a) * (c - b) / ((b - a) * (d - c))
        X, Y, Z = coord(a, b, u, v), coord(b, c, u, v), coord(c, d, u, v)
        # master factorizations (eq:master)
        for al, be, W in ((a, b, X), (b, c, Y), (c, d, Z)):
            assert W - 1 == 2 * (1 + al * v) * (1 + be * u) / ((be - al) * (v - u))
            assert W + 1 == 2 * (1 + al * u) * (1 + be * v) / ((be - al) * (v - u))
            assert W > 1
            E = (1 + al * u) * (1 + be * v) / ((1 + al * v) * (1 + be * u))
            assert (W + 1) / (W - 1) == E and (E + 1) / (E - 1) == W
        # sum and square factorizations
        assert X + Y == 2 * (c - a) * (1 + b * u) * (1 + b * v) / (
            (b - a) * (c - b) * (v - u))
        assert Y + Z == 2 * (d - b) * (1 + c * u) * (1 + c * v) / (
            (c - b) * (d - c) * (v - u))
        assert Y * Y - 1 == 4 * (1 + b * u) * (1 + b * v) * (1 + c * u) * (
            1 + c * v) / ((c - b) ** 2 * (v - u) ** 2)
        # kappa+1 identity and the surface, in both forms
        assert kap + 1 == (c - a) * (d - b) / ((b - a) * (d - c))
        assert (X + Y) * (Y + Z) == (kap + 1) * (Y * Y - 1)
        assert X * Z + X * Y + Y * Z - kap * Y * Y + kap + 1 == 0
        # Mobius ratios determine (u, v) from (X, Y)
        rv = (Y + 1) / (X + Y)
        ru = (Y - 1) / (X + Y)
        assert rv == (b - a) * (1 + c * v) / ((c - a) * (1 + b * v))
        assert ru == (b - a) * (1 + c * u) / ((c - a) * (1 + b * u))
        # invert: (1+cw)/(1+bw) = r  =>  w = (r-1)/(c - b*r)
        for r, w in ((rv * (c - a) / (b - a), v), (ru * (c - a) / (b - a), u)):
            assert (1 + c * w) / (1 + b * w) == r
            assert w == (r - 1) / (c - b * r)
    return trials


def median_threshold(trials=4000):
    for _ in range(trials):
        r = rng.randrange(1, 12)
        gaps = [rng.randrange(1, 6) for _ in range(r)]
        values = sorted(set(gaps))
        # threshold: minimal tau with 2|S_tau| >= r
        tau = next(v for v in values if 2 * sum(1 for g in gaps if g <= v) >= r)
        Iprime = [g for g in gaps if g <= tau]
        q = len({g for g in Iprime})
        assert 2 * len(Iprime) >= r
        assert {g for g in Iprime} == {v for v in values if v <= tau}
        # half the mass is at or above the threshold
        plus = sum(1 for g in gaps if g >= tau)
        assert 2 * plus >= r
        # rank sum two ways: thresholds vs multiplicities
        rank = lambda g: sum(1 for v in values if v <= g)
        total = sum(rank(g) for g in gaps)
        mult = {v: gaps.count(v) for v in values}
        assert total == sum((h + 1) * mult[v] for h, v in enumerate(values))
        assert 2 * total >= r * q
    return trials


def st_three_cases(trials=3000):
    # ND <= C(N^{2/3}L^{2/3} + N + L), L <= Dt: each branch forces
    # 27 C^3 t^2 >= ND (using t >= N/(3C) and D <= N in the linear branches).
    C = 2
    for _ in range(trials):
        N = rng.randrange(1, 400)
        D = rng.randrange(1, N + 1)
        t = rng.randrange(1, 4 * N)
        L = D * t
        lhs = N * D
        if lhs <= 3 * C * N or lhs <= 3 * C * L:
            t_ok = 3 * C * t >= N or D <= 3 * C
            if D <= 3 * C:
                continue  # heaviest-ray branch, t >= N/(3C) by pin injectivity
            if not t_ok:
                continue  # branch hypotheses not satisfied by random data
            assert (3 * C * t) ** 2 >= N * N >= N * D
        if lhs ** 3 <= (3 * C) ** 3 * N * N * L * L:
            assert 27 * C ** 3 * t * t * lhs ** 2 >= lhs ** 3 or L > D * t
    return trials


if __name__ == "__main__":
    started = perf_counter()
    print(f"PASS quadric product form + Mobius inversion: {quadric_product_form()} exact trials")
    print(f"PASS threshold median = multiplicity median: {median_threshold()} exact trials")
    print(f"PASS directional three-case arithmetic: {st_three_cases()} trials")
    print(f"Completed in {perf_counter() - started:.3f}s; supplements the Lean kernel checks")

